Calendar Graph Neural Networks for Modeling Time Structures in Spatiotemporal User Behaviors

User behavior modeling is important for industrial applications such as demographic attribute prediction, content recommendation, and target advertising. Existing methods represent behavior log as a sequence of adopted items and find sequential patterns; however, concrete location and time information in the behavior log, reflecting dynamic and periodic patterns, joint with the spatial dimension, can be useful for modeling users and predicting their characteristics. In this work, we propose a novel model based on graph neural networks for learning user representations from spatiotemporal behavior data. A behavior log comprises a sequence of sessions; and a session has a location, start time, end time, and a sequence of adopted items. Our model's architecture incorporates two networked structures. One is a tripartite network of items, sessions, and locations. The other is a hierarchical calendar network of hour, week, and weekday nodes. It first aggregates embeddings of location and items into session embeddings via the tripartite network, and then generates user embeddings from the session embeddings via the calendar structure. The user embeddings preserve spatial patterns and temporal patterns of a variety of periodicity (e.g., hourly, weekly, and weekday patterns). It adopts the attention mechanism to model complex interactions among the multiple patterns in user behaviors. Experiments on real datasets (i.e., clicks on news articles in a mobile app) show our approach outperforms strong baselines for predicting missing demographic attributes.

==> fig/plot-sensitivity.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import os\n",
    "\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "\n",
    "''' Font type hack '''\n",
    "'''\n",
    "Link1: https://tex.stackexchange.com/questions/18687/how-to-generate-pdf-without-any-type3-fonts\n",
    "Link2: http://phyletica.org/matplotlib-fonts/\n",
    "'''\n",
    "# plt.rcParams['text.usetex'] = True\n",
    "plt.rcParams['pdf.fonttype'] = 42\n",
    "plt.rcParams['ps.fonttype'] = 42\n",
    "plt.rcParams[\"font.family\"] = \"Arial\"\n",
    "\n",
    "# plt.rc('font',**{'family':'sans-serif','serif':['Arial']})\n",
    "\n",
    "%config InlineBackend.figure_format = 'retina' # render double resolution plot output for Retina screens\n",
    "%matplotlib inline"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 216x216 with 1 Axes>"
      ]
     },
     "metadata": {
      "image/png": {
       "height": 223,
       "width": 229
      },
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "\"\"\"\n",
    "Plot efficiency curve\n",
    "\"\"\"\n",
    "out_fig_f = os.path.join('.', 'efficiency.pdf')\n",
    "\n",
    "''' Data '''\n",
    "g_sizes = [10, 50, 100, 242.8, 500, 1000]\n",
    "calendargnn_ts = [8.3, 133.9, 320, 1116, 1932, 3709]\n",
    "calendargnnattn_ts = [6.7, 55.9, 151, 523, 952, 1432]\n",
    "\n",
    "''' Plot curves '''\n",
    "fig, (ax1) = plt.subplots(1, 1, figsize=(3, 3))\n",
    "\n",
    "ax1.plot(g_sizes, calendargnn_ts, color='darkblue', linestyle='-', marker='v', linewidth=1, label=r'CalendarGNN')\n",
    "ax1.plot(g_sizes, calendargnnattn_ts, color='darkgreen', linestyle='-', marker='o', linewidth=1, label=r'CalendarGNN-Attn')\n",
    "\n",
    "\n",
    "''' Adjustions '''\n",
    "ax1.set_xscale('log', basex=10)\n",
    "ax1.set_yscale('log', basey=10)\n",
    "ax1.set_xlim(5, 2000)\n",
    "ax1.set_ylim(5, 10000)\n",
    "ax1.grid(True)\n",
    "ax1.set_xlabel(r'Avg. $\\|G\\|$', fontsize=12)\n",
    "ax1.set_ylabel(r'Training time (sec.)', fontsize=12)\n",
    "ax1.xaxis.set_ticks([10, 100, 1000])\n",
    "ax1.yaxis.set_ticks([10**i for i in range(1, 4)])\n",
    "ax1.xaxis.set_tick_params(labelsize=12)\n",
    "ax1.yaxis.set_tick_params(labelsize=12)\n",
    "\n",
    "ax1.legend(loc=\"upper left\", fontsize=10)\n",
    "\n",
    "plt.tight_layout(pad=0, h_pad=0, w_pad=0)\n",
    "\n",
    "''' Save'''\n",
    "# plt.show()\n",
    "plt.savefig(out_fig_f, bbox_inches='tight', dpi=200)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 216x216 with 1 Axes>"
      ]
     },
     "metadata": {
      "image/png": {
       "height": 222,
       "width": 230
      },
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "\"\"\" Sensitivity \"\"\"\n",
    "out_fig_f = os.path.join('.', 'sensitivity.pdf')\n",
    "\n",
    "''' Data '''\n",
    "Kus = [64, 128, 256, 512, 1024, 2048]\n",
    "calendargnn_f1s = [.6910, .7094, .7110, .7119, .7115, .7114]\n",
    "calendargnnattn_f1s = [0.6942, .7086, .7108, .7112, .7101, .7109]\n",
    "\n",
    "''' Plot curves '''\n",
    "fig, (ax1) = plt.subplots(1, 1, figsize=(3, 3))\n",
    "ax1.plot(Kus, calendargnn_f1s, color='darkblue', linestyle='-', marker='v', linewidth=1, label=r'CalendarGNN')\n",
    "ax1.plot(Kus, calendargnnattn_f1s, color='darkgreen', linestyle='-', marker='o', linewidth=1, label=r'CalendarGNN-Attn')\n",
    "\n",
    "''' Adjustions '''\n",
    "ax1.set_ylim(0.68, 0.715)\n",
    "ax1.grid(True)\n",
    "ax1.set_xlabel(r'$K_{U}}$', fontsize=12)\n",
    "ax1.set_ylabel('F1', fontsize=12)\n",
    "ax1.set_xscale('log', basex=2)\n",
    "ax1.xaxis.set_ticks(Kus)\n",
    "# ax1.xaxis.set_ticks([1, 2, 3, 4, 5])\n",
    "ax1.yaxis.set_ticks([0.69, 0.7, 0.71])\n",
    "ax1.xaxis.set_tick_params(labelsize=12)\n",
    "ax1.yaxis.set_tick_params(labelsize=10)\n",
    "\n",
    "ax1.legend(loc=\"lower right\", fontsize=10)  # bbox_to_anchor=(0.45, 1.02, 1.25, 1),\n",
    "\n",
    "plt.tight_layout(pad=0, h_pad=0, w_pad=0)\n",
    "\n",
    "''' Save'''\n",
    "# plt.tight_layout(pad=0.4, w_pad=0.5, h_pad=0)\n",
    "# plt.show()\n",
    "plt.savefig(out_fig_f, bbox_inches='tight', dpi=200)\n",
    "# plt.savefig(out_fig_f, dpi=200)"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.6.9"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> fig/plot-visualization.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [],
   "source": [
    "import os\n",
    "\n",
    "import numpy as np\n",
    "from scipy.special import softmax\n",
    "\n",
    "# from sklearn.decomposition import PCA\n",
    "from sklearn.manifold import TSNE\n",
    "\n",
    "import matplotlib.pyplot as plt\n",
    "import matplotlib.cm as cm\n",
    "%matplotlib inline\n",
    "%config InlineBackend.figure_format = 'retina' # render double resolution plot output for Retina screens"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(6413, 128) (6413,)\n",
      "2\n"
     ]
    }
   ],
   "source": [
    "arr = np.load(os.path.join('vis-gender', 'e08.npz'))\n",
    "\n",
    "user_embs, targets = arr['arr_0'], arr['arr_1']\n",
    "print(user_embs.shape, targets.shape)\n",
    "print(len(set(targets)))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[t-SNE] Computing 91 nearest neighbors...\n",
      "[t-SNE] Indexed 6413 samples in 0.036s...\n",
      "[t-SNE] Computed neighbors for 6413 samples in 2.175s...\n",
      "[t-SNE] Computed conditional probabilities for sample 1000 / 6413\n",
      "[t-SNE] Computed conditional probabilities for sample 2000 / 6413\n",
      "[t-SNE] Computed conditional probabilities for sample 3000 / 6413\n",
      "[t-SNE] Computed conditional probabilities for sample 4000 / 6413\n",
      "[t-SNE] Computed conditional probabilities for sample 5000 / 6413\n",
      "[t-SNE] Computed conditional probabilities for sample 6000 / 6413\n",
      "[t-SNE] Computed conditional probabilities for sample 6413 / 6413\n",
      "[t-SNE] Mean sigma: 0.204024\n",
      "[t-SNE] KL divergence after 250 iterations with early exaggeration: 76.650650\n",
      "[t-SNE] KL divergence after 1000 iterations: 1.512640\n",
      "(6413, 2)\n",
      "[[-66.09702    -4.7141376]\n",
      " [ -6.4889216 -34.326603 ]]\n"
     ]
    }
   ],
   "source": [
    "X = user_embs\n",
    "y = targets\n",
    "tsne = TSNE(verbose=1)\n",
    "X_embedded = tsne.fit_transform(X)\n",
    "print(X_embedded.shape)\n",
    "print(X_embedded[:2])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 239.76x239.76 with 1 Axes>"
      ]
     },
     "metadata": {
      "image/png": {
       "height": 254,
       "width": 254
      },
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig, (ax1) = plt.subplots(1, 1, figsize=(3.33, 3.33))\n",
    "\n",
    "# https://matplotlib.org/tutorials/colors/colormaps.html#sequential2\n",
    "# https://matplotlib.org/api/pyplot_summary.html\n",
    "colors = iter(cm.terrain(np.linspace(0, 0.85, len(set(y)))))\n",
    "for (i, c) in enumerate(set(y)):\n",
    "    xc1 = [p[0] for (j, p) in enumerate(X_embedded) if y[j]==c]\n",
    "    xc2 = [p[1] for (j, p) in enumerate(X_embedded) if y[j]==c]\n",
    "    lb = 'M' if c == 1 else 'F'\n",
    "    ax1.scatter(xc1, xc2, color=next(colors), s=5, label=lb)\n",
    "\n",
    "# ax1.xaxis.set_ticks()\n",
    "# ax1.yaxis.set_ticks()\n",
    "ax1.xaxis.set_major_formatter(plt.NullFormatter())\n",
    "ax1.yaxis.set_major_formatter(plt.NullFormatter())\n",
    "\n",
    "ax1.legend(loc=\"lower left\", fontsize=10)\n",
    "\n",
    "plt.tight_layout(pad=0, h_pad=0, w_pad=0)\n",
    "plt.savefig(os.path.join('clustering1.pdf'), bbox_inches='tight', dpi=200)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(6413, 128) (6413,)\n",
      "10\n",
      "[t-SNE] Computing 91 nearest neighbors...\n",
      "[t-SNE] Indexed 6413 samples in 0.036s...\n",
      "[t-SNE] Computed neighbors for 6413 samples in 5.408s...\n",
      "[t-SNE] Computed conditional probabilities for sample 1000 / 6413\n",
      "[t-SNE] Computed conditional probabilities for sample 2000 / 6413\n",
      "[t-SNE] Computed conditional probabilities for sample 3000 / 6413\n",
      "[t-SNE] Computed conditional probabilities for sample 4000 / 6413\n",
      "[t-SNE] Computed conditional probabilities for sample 5000 / 6413\n",
      "[t-SNE] Computed conditional probabilities for sample 6000 / 6413\n",
      "[t-SNE] Computed conditional probabilities for sample 6413 / 6413\n",
      "[t-SNE] Mean sigma: 1.050773\n",
      "[t-SNE] KL divergence after 250 iterations with early exaggeration: 82.017838\n",
      "[t-SNE] KL divergence after 1000 iterations: 1.910563\n",
      "(6413, 2)\n",
      "[[ 65.22595     9.0526495]\n",
      " [-41.224354    3.3023052]]\n"
     ]
    }
   ],
   "source": [
    "arr2 = np.load(os.path.join('vis-income', 'e15.npz'))\n",
    "\n",
    "user_embs2, targets2 = arr2['arr_0'], arr2['arr_1']\n",
    "print(user_embs2.shape, targets2.shape)\n",
    "print(len(set(targets2)))\n",
    "X2 = user_embs2\n",
    "y2 = targets2\n",
    "tsne2 = TSNE(verbose=1)\n",
    "X_embedded2 = tsne.fit_transform(X2)\n",
    "print(X_embedded2.shape)\n",
    "print(X_embedded2[:2])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 239.76x239.76 with 1 Axes>"
      ]
     },
     "metadata": {
      "image/png": {
       "height": 254,
       "width": 254
      },
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig, (ax1) = plt.subplots(1, 1, figsize=(3.33, 3.33))\n",
    "\n",
    "# https://matplotlib.org/tutorials/colors/colormaps.html#sequential2\n",
    "# https://matplotlib.org/api/pyplot_summary.html\n",
    "colors2 = iter(cm.terrain(np.linspace(0, 0.95, len(set(y2)))))\n",
    "for (i, c) in enumerate(set(y2)):\n",
    "    xc1 = [p[0] for (j, p) in enumerate(X_embedded2) if y2[j]==c]\n",
    "    xc2 = [p[1] for (j, p) in enumerate(X_embedded2) if y2[j]==c]\n",
    "    ax1.scatter(xc1, xc2, color=next(colors2), s=5, label=c)\n",
    "\n",
    "# ax1.xaxis.set_ticks()\n",
    "# ax1.yaxis.set_ticks()\n",
    "ax1.xaxis.set_major_formatter(plt.NullFormatter())\n",
    "ax1.yaxis.set_major_formatter(plt.NullFormatter())\n",
    "\n",
    "ax1.legend(loc=\"lower left\", fontsize=8)\n",
    "\n",
    "plt.tight_layout(pad=0, h_pad=0, w_pad=0)\n",
    "plt.savefig(os.path.join('clustering2.pdf'), bbox_inches='tight', dpi=200)"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.4"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}

